sPHENIX Highlights: First Results from sPHENIX at RHIC

First results from the sPHENIX experiment on the $\pi^0$ ${\rm v_{_{2}}}$ and $dE_T/d\eta$ in Au+Au collisions at $\sqrt{s_{_{NN}}}$ = 200 GeV using detector commissioning data during the RHIC 2023 Run are presented. These results are shown across a large centrality range, and compared to previous PHENIX and STAR results. These measurements demonstrate the sPHENIX capabilities towards accomplishing the sPHENIX jet physics program. From the ongoing RHIC 2024 Run, $p+p$ collisions at $\sqrt{s}$ = 200 GeV, a first glimpse of the measurements $K_{S}^{0}$ and $\Lambda^{0}$ obtained by the sPHENIX Time Projection Chamber (TPC) detector are shown.

==> make.sh <==
purge
pdflatex ID371_Plenary_sPHENIXOverviewFirstResults_RachidNouicer_v2024_0922.tex
rm ID371_Plenary_sPHENIXOverviewFirstResults_RachidNouicer_v2024_0922.out
rm ID371_Plenary_sPHENIXOverviewFirstResults_RachidNouicer_v2024_0922.aux
rm ID371_Plenary_sPHENIXOverviewFirstResults_RachidNouicer_v2024_0922.log
purge
xpdf ID371_Plenary_sPHENIXOverviewFirstResults_RachidNouicer_v2024_0922.pdf &
purge


